Persistent Memory Transactions

This paper presents a comprehensive analysis of performance trade offs between implementation choices for transaction runtime systems on persistent memory. We compare three implementations of transaction runtimes: undo logging, redo logging, and copy-on-write. We also present a memory allocator that plugs into these runtimes. Our microbenchmark based evaluation focuses on understanding the interplay between various factors that contribute to performance differences between the three runtimes -- read/write access patterns of workloads, size of the persistence domain (portion of the memory hierarchy where the data is effectively persistent), cache locality, and transaction runtime bookkeeping overheads. No single runtime emerges as a clear winner. We confirm our analysis in more realistic settings of three "real world" applications we developed with our transactional API: (i) a key-value store we implemented from scratch, (ii) a SQLite port, and (iii) a persistified version of memcached, a popular key-value store. These findings are not only consistent with our microbenchmark analysis, but also provide additional interesting insights into other factors (e.g. effects of multithreading and synchronization) that affect application performance.

==> code/counter.c <==
struct foo {
    int cnt; 
};
// pm_foo, the persistent version of type foo
DEFINE_PM_TYPE(foo); 
// x points to an instance of pm_foo    
pm_foo *x; 
// failure-atomic transaction for x->cnt++;
pm_txn_t txn;
do {
    TXN_BEGIN(txn);
    int counter; // temporary
    TXN_READ(txn, x, cnt, &counter);  
    counter++;
    TXN_WRITE(txn, x, cnt, &counter); 
    status = TXN_COMMIT(txn);         
} while (status != TXN_COMMITTED);


==> code/example.c <==
failure_atomic {
    // code to access/modify persistent data
    ...
}


==> code/example2.c <==
foo *direct_x = PM_UNWRAP(x);
// no transactional instrumentation
direct_x->cnt = 0;
// write back and persist the update
pm_async_wb_loc(&direct_x->cnt,
                sizeof(direct_x->cnt));
pm_persist_barrier();



==> code/pointer.c <==
void *p; // pointer to persistent memory
...
// obj and clone(obj) are persistent
p = clone(obj);


==> data/ht-emulator/numbers_for_graph.py <==
#!/usr/bin/env python

import json,numpy

txns = ('dummy-inst', 'redo', 'redo-inst', 'undo', 'undo-inst', 'cow')
pdoms = ('eadr')
thrs = ('1', '2', '4', '8')
ntrails = 5
ratio = '50-read'

def add_series(outd, series_name, thrs, ind):
    temp = dict()
    for tr in thrs:
        thrpts = []
        for i in range(1, ntrails+1):
            thrpts.append(float(ind['%s/%d/%s' % (tr, i, ratio)]['throughput']))
        avg = numpy.average(thrpts)
        temp[tr] = avg
    outd[series_name] = temp

def print_for_gp(to_print):
    s = sorted(to_print.keys())
    str_tp = ''
    for k in s:
        str_tp += '\t%s' % k
    print str_tp

    for tr in thrs:
        str_tp = '%s' % tr
        for k in s:
            str_tp += '\t%.2f' % to_print[k][tr]
        print str_tp

results = dict()
to_print = dict()

with open('results.json', 'rU') as jsonfile:
    results = json.loads(jsonfile.read())

for t in txns:
    if t == 'dummy' or t == 'dummy-inst':
        series_name = t
        d = results[t]
        add_series(to_print, series_name, thrs, d)
        continue
    #for p in pdoms:
    p = 'eadr'
    series_name = t + '-' + p
    d = results[t][p]
    add_series(to_print, series_name, thrs, d)

print_for_gp(to_print)


==> data/ht-emulator/parse_json.py <==
#!/usr/bin/env python

import csv,json

# PDOMs
pdoms = ["noadr", "adr", "eadr"]

# Transaction type
txns = ["dummy", "dummy-inst", "redo", "redo-inst", "undo", "undo-inst", "cow"]

# CSV columns
cols = ("threads", "trail", "ratio", "throughput")

def add_file_to_dict(csvfile, d):
	reader = csv.DictReader(csvfile, fieldnames=cols)
	for row in reader:
		for k in cols:
			row[k] = row[k].strip()
		d["%s/%s/%s" % (row["threads"],row["trail"],row["ratio"])] = row

if __name__ == "__main__":
	results = dict();
	for t in txns:
		results[t] = dict();
		if t == "dummy" or t == "dummy-inst":
			continue
		for p in pdoms:
			results[t][p] = dict()

	for t in txns:
		if t == "dummy" or t == "dummy-inst":
			with open("dummy/%s.csv" % t, "rU") as csvfile:
				add_file_to_dict(csvfile, results[t])
			continue
		for p in pdoms:
			with open("%s/%s-%s.csv" % (p,t,p), "rU") as csvfile:
				add_file_to_dict(csvfile, results[t][p])

	with open("results.json", "w+") as jsonfile:
		jsonfile.write(json.dumps(results, indent=2, sort_keys=True))

